Inelastic and elastic parton scatterings in the strongly interacting quark-gluon plasma

We investigate the role of inelastic processes in the strongly interacting quark-gluon plasma (sQGP) based on the effective dynamical quasi-particle model (DQPM). In the DQPM the non-perturbative properties of the sQGP at finite temperature $T$ and baryon chemical potential $\mu_B$ are described in terms of strongly interacting off-shell partons (quarks and gluons) with dynamically generated spectral functions whose properties are adjusted to reproduce the lQCD EoS for the QGP in thermodynamic equilibrium. For the first time the massive gluon radiation processes from the off-shell quark-quark ($q+q$) and quark-gluon ($q+g$) scatterings are calculated explicitly within leading order Feynman diagrams with effective propagators and vertices from the DQPM without any further approximations. We present the results for the energy and temperature dependencies of the total and differential radiative cross sections and compare them to the corresponding elastic cross sections. We show that our results reproduce the pQCD calculations in the limit of zero masses and widths of quasiparticles. Also we study the $\mu_B$ dependence of the inelastic cross sections. Moreover, we present estimates for the transition rate and relaxation time of radiative versus elastic scatterings in the sQGP.

==> anc/Figure-11.dat <==
# Total cross section [mb] as a function of sqrt{s} [GeV]
# srs    inel(1.2T_c)    inel(3T_c)    inel(6T_c)    el(1.2T_c)    el(3T_c)    el(6T_c)
1.000    0.00e+00        0.00e+00      0.00e+00      2.23e+00      0.00e+00    0.00e+00
1.185    0.00e+00        0.00e+00      0.00e+00      2.33e+00      7.93e-02    0.00e+00
1.403    0.00e+00        0.00e+00      0.00e+00      2.78e+00      8.33e-02    0.00e+00
1.662    0.00e+00        0.00e+00      0.00e+00      3.23e+00      9.94e-02    0.00e+00
1.969    1.14e-01        0.00e+00      0.00e+00      3.62e+00      1.16e-01    1.13e-02
2.333    5.80e-01        9.51e-04      0.00e+00      3.94e+00      1.29e-01    1.32e-02
2.763    1.47e+00        4.73e-03      0.00e+00      4.20e+00      1.41e-01    1.56e-02
3.274    2.82e+00        1.19e-02      1.65e-05      4.40e+00      1.50e-01    1.78e-02
3.878    4.62e+00        2.27e-02      2.15e-04      4.56e+00      1.57e-01    1.96e-02
4.594    6.84e+00        3.70e-02      6.73e-04      4.69e+00      1.63e-01    2.10e-02
5.442    9.39e+00        5.47e-02      1.43e-03      4.79e+00      1.67e-01    2.22e-02
6.447    1.22e+01        7.49e-02      2.49e-03      4.87e+00      1.71e-01    2.31e-02
7.637    1.53e+01        9.73e-02      3.84e-03      4.93e+00      1.74e-01    2.38e-02
9.047    1.85e+01        1.21e-01      5.43e-03      4.98e+00      1.76e-01    2.44e-02
10.717   2.17e+01        1.46e-01      7.22e-03      5.01e+00      1.78e-01    2.49e-02
12.695   2.50e+01        1.72e-01      9.18e-03      5.04e+00      1.79e-01    2.52e-02
15.039   2.83e+01        1.98e-01      1.12e-02      5.07e+00      1.80e-01    2.55e-02
17.815   3.15e+01        2.23e-01      1.34e-02      5.08e+00      1.81e-01    2.57e-02
21.104   3.45e+01        2.48e-01      1.55e-02      5.10e+00      1.81e-01    2.59e-02
25.000   3.75e+01        2.72e-01      1.77e-02      5.11e+00      1.82e-01    2.60e-02


==> anc/Figure-12.dat <==
# Total cross section [mb] as a function of T/Tc
# T/Tc    inel(2 GeV)    inel(5 GeV)    inel(9 GeV)    el(2 GeV)    el(5 GeV)    el(9 GeV)
1.000     5.70e-02       3.00e+01       7.57e+01       8.79e+00     1.20e+01     1.27e+01
1.088     1.35e-01       1.62e+01       3.87e+01       5.83e+00     7.75e+00     8.16e+00
1.185     1.43e-01       8.88e+00       2.03e+01       3.89e+00     5.06e+00     5.31e+00
1.289     1.15e-01       4.94e+00       1.09e+01       2.63e+00     3.37e+00     3.53e+00
1.403     8.09e-02       2.81e+00       6.11e+00       1.81e+00     2.30e+00     2.40e+00
1.527     5.20e-02       1.65e+00       3.54e+00       1.27e+00     1.60e+00     1.67e+00
1.662     3.13e-02       9.89e-01       2.13e+00       9.03e-01     1.14e+00     1.19e+00
1.809     1.77e-02       6.11e-01       1.33e+00       6.55e-01     8.31e-01     8.68e-01
1.969     9.28e-03       3.84e-01       8.48e-01       4.81e-01     6.16e-01     6.45e-01
2.143     4.44e-03       2.47e-01       5.57e-01       3.58e-01     4.64e-01     4.87e-01
2.333     1.83e-03       1.60e-01       3.74e-01       2.69e-01     3.54e-01     3.72e-01
2.539     5.60e-04       1.04e-01       2.53e-01       2.02e-01     2.72e-01     2.87e-01
2.763     7.74e-05       6.87e-02       1.74e-01       1.53e-01     2.11e-01     2.23e-01
3.008     0.00e+00       4.50e-02       1.19e-01       1.16e-01     1.64e-01     1.75e-01
3.274     0.00e+00       2.93e-02       8.23e-02       8.77e-02     1.28e-01     1.37e-01
3.563     0.00e+00       1.90e-02       5.69e-02       6.63e-02     1.00e-01     1.08e-01
3.878     0.00e+00       1.22e-02       3.92e-02       4.99e-02     7.81e-02     8.46e-02
4.221     0.00e+00       7.75e-03       2.69e-02       3.74e-02     6.10e-02     6.65e-02
4.594     0.00e+00       4.88e-03       1.84e-02       2.80e-02     4.77e-02     5.23e-02
5.000     0.00e+00       3.02e-03       1.25e-02       2.10e-02     3.72e-02     4.11e-02


==> anc/Figure-16.dat <==
# Interaction rate [GeV] as a function of temperature [GeV]
# Tem    el(q)     el(g)     inel(q)    inel(g)
0.158    9.49e-02  3.09e-01  3.31e-04   4.42e-04
0.170    1.10e-01  3.45e-01  6.51e-04   9.01e-04
0.183    1.22e-01  3.70e-01  1.07e-03   1.53e-03
0.195    1.29e-01  3.85e-01  1.57e-03   2.29e-03
0.208    1.35e-01  3.94e-01  2.07e-03   3.10e-03
0.220    1.39e-01  4.00e-01  2.58e-03   3.93e-03
0.233    1.42e-01  4.05e-01  3.07e-03   4.70e-03
0.245    1.44e-01  4.09e-01  3.53e-03   5.46e-03
0.258    1.46e-01  4.12e-01  3.95e-03   6.20e-03
0.270    1.48e-01  4.16e-01  4.37e-03   6.81e-03
0.283    1.50e-01  4.19e-01  4.71e-03   7.46e-03
0.295    1.52e-01  4.25e-01  5.10e-03   7.99e-03
0.308    1.53e-01  4.29e-01  5.37e-03   8.54e-03
0.320    1.55e-01  4.33e-01  5.69e-03   9.09e-03
0.333    1.58e-01  4.39e-01  5.94e-03   9.57e-03
0.345    1.60e-01  4.44e-01  6.20e-03   1.00e-02
0.358    1.62e-01  4.50e-01  6.48e-03   1.04e-02
0.370    1.64e-01  4.57e-01  6.72e-03   1.08e-02
0.383    1.67e-01  4.63e-01  6.96e-03   1.12e-02
0.395    1.69e-01  4.68e-01  7.23e-03   1.16e-02
0.408    1.71e-01  4.76e-01  7.43e-03   1.20e-02
0.420    1.74e-01  4.82e-01  7.68e-03   1.24e-02
0.433    1.76e-01  4.89e-01  7.86e-03   1.28e-02
0.445    1.78e-01  4.95e-01  8.11e-03   1.33e-02
0.458    1.81e-01  5.02e-01  8.33e-03   1.36e-02
0.470    1.83e-01  5.08e-01  8.49e-03   1.39e-02
0.483    1.86e-01  5.16e-01  8.68e-03   1.43e-02
0.495    1.88e-01  5.22e-01  8.87e-03   1.46e-02
0.508    1.90e-01  5.28e-01  9.14e-03   1.48e-02
0.520    1.93e-01  5.34e-01  9.28e-03   1.51e-02

